Caveat (IoT) Emptor: Towards Transparency of IoT Device Presence (Full Version)

As many types of IoT devices worm their way into numerous settings and many aspects of our daily lives, awareness of their presence and functionality becomes a source of major concern. Hidden IoT devices can snoop (via sensing) on nearby unsuspecting users, and impact the environment where unaware users are present, via actuation. This prompts, respectively, privacy and security/safety issues. The dangers of hidden IoT devices have been recognized and prior research suggested some means of mitigation, mostly based on traffic analysis or using specialized hardware to uncover devices. While such approaches are partially effective, there is currently no comprehensive approach to IoT device transparency. Prompted in part by recent privacy regulations (GDPR and CCPA), this paper motivates and constructs a privacy-agile Root-of-Trust architecture for IoT devices, called PAISA: Privacy-Agile IoT Sensing and Actuation. It guarantees timely and secure announcements about IoT devices' presence and their capabilities. PAISA has two components: one on the IoT device that guarantees periodic announcements of its presence even if all device software is compromised, and the other that runs on the user device, which captures and processes announcements. Notably, PAISA requires no hardware modifications; it uses a popular off-the-shelf Trusted Execution Environment (TEE) -- ARM TrustZone. This work also comprises a fully functional (open-sourced) prototype implementation of PAISA, which includes: an IoT device that makes announcements via IEEE 802.11 WiFi beacons and an Android smartphone-based app that captures and processes announcements. Both security and performance of PAISA design and prototype are discussed.

==> graphs/barplots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# libraries\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    " \n",
    "# set width of bar\n",
    "barWidth = 0.2\n",
    " \n",
    "# set height of bar\n",
    "bars1 = [218, 434, 238]\n",
    "bars2 = [416, 790, 442]\n",
    " \n",
    "# Set position of bar on X axis\n",
    "r1 = np.arange(len(bars1))\n",
    "r2 = [x + barWidth for x in r1]\n",
    " \n",
    "# Make the plot\n",
    "plt.bar(r1, bars1, color='darkgreen', width=barWidth, edgecolor='black', label='Original')\n",
    "plt.bar(r2, bars2, color='firebrick', width=barWidth, edgecolor='black', label='Tiny-CFA')\n",
    " \n",
    "# Add xticks on the middle of the group bars\n",
    "plt.ylabel('Code Size (in bytes)',fontsize=15)\n",
    "#plt.xlabel('Instrumentation Overhead for Real-world Applications', fontweight='bold', labelpad=15)\n",
    "plt.xticks([r + barWidth/2 for r in range(len(bars1))], ['SyringePump', 'FireSensor', 'UltrasonicRanger'],fontsize=14)\n",
    "plt.yticks(fontsize=14, rotation=0)\n",
    "\n",
    "# Create legend & Save fig & Show graphic\n",
    "plt.legend(fontsize=12)\n",
    "plt.tight_layout()\n",
    "plt.savefig('code_size_overhead.pdf')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# set height of bar\n",
    "bars1 = [159644, 20919, 2799]\n",
    "bars2 = [162218, 31818, 3027]\n",
    " \n",
    "# Set position of bar on X axis\n",
    "r1 = np.arange(len(bars1))\n",
    "r2 = [x + barWidth for x in r1]\n",
    " \n",
    "# Make the plot\n",
    "plt.bar(r1, bars1, color='darkgreen', width=barWidth, edgecolor='black', label='Original')\n",
    "plt.bar(r2, bars2, color='firebrick', width=barWidth, edgecolor='black', label='Tiny-CFA')\n",
    " \n",
    "# Add xticks on the middle of the group bars\n",
    "plt.ylabel('Runtime (number of cycles)',fontsize=15)\n",
    "#plt.xlabel('Instrumentation Overhead for Real-world Applications', fontweight='bold', labelpad=15)\n",
    "plt.xticks([r + barWidth/2 for r in range(len(bars1))], ['SyringePump', 'FireSensor', 'UltrasonicRanger'],fontsize=14)\n",
    "plt.yticks(fontsize=14, rotation=0)\n",
    "\n",
    "# Create legend & Save fig & Show graphic\n",
    "plt.legend(fontsize=12)\n",
    "plt.tight_layout()\n",
    "plt.savefig('runtime_overhead.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# set height of bar\n",
    "bars1 = [400, 2068, 30]\n",
    " \n",
    "# Set position of bar on X axis\n",
    "r1 = np.arange(len(bars1))\n",
    " \n",
    "# Make the plot\n",
    "plt.bar(r1, bars1, color='firebrick', width=barWidth, edgecolor='black', label='Tiny-CFA')\n",
    " \n",
    "# Add xticks on the middle of the group bars\n",
    "plt.ylabel('Log size (in bytes)',fontsize=15)\n",
    "#plt.xlabel('Instrumentation Overhead for Real-world Applications', fontweight='bold', labelpad=15)\n",
    "plt.xticks([r for r in range(len(bars1))], ['SyringePump', 'FireSensor', 'UltrasonicRanger'],fontsize=14)\n",
    "plt.yticks(fontsize=14, rotation=0)\n",
    "\n",
    "# Create legend & Save fig & Show graphic\n",
    "plt.legend(fontsize=12)\n",
    "plt.tight_layout()\n",
    "plt.savefig('log_size_overhead.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

